SemanticStyleGAN: Learning Compositional Generative Priors for Controllable Image Synthesis and Editing

Recent studies have shown that StyleGANs provide promising prior models for downstream tasks on image synthesis and editing. However, since the latent codes of StyleGANs are designed to control global styles, it is hard to achieve a fine-grained control over synthesized images. We present SemanticStyleGAN, where a generator is trained to model local semantic parts separately and synthesizes images in a compositional way. The structure and texture of different local parts are controlled by corresponding latent codes. Experimental results demonstrate that our model provides a strong disentanglement between different spatial areas. When combined with editing methods designed for StyleGANs, it can achieve a more fine-grained control to edit synthesized or real images. The model can also be extended to other domains via transfer learning. Thus, as a generic prior model with built-in disentanglement, it could facilitate the development of GAN-based applications and enable more potential downstream tasks.

==> fig/disentanglement/.ipynb_checkpoints/plot_figure-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "7fd2494f-8e54-452b-be31-2a01c1f5edbf",
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 157,
   "id": "dda9093a-8c94-4095-a0b1-00d6ae52258c",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Attribute</th>\n",
       "      <th>Accuracy</th>\n",
       "      <th>Disentanglement</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>smile</td>\n",
       "      <td>0.166</td>\n",
       "      <td>2.482</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>bald</td>\n",
       "      <td>0.013</td>\n",
       "      <td>2.679</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>bangs</td>\n",
       "      <td>0.105</td>\n",
       "      <td>2.709</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>beard</td>\n",
       "      <td>0.067</td>\n",
       "      <td>3.126</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>glasses</td>\n",
       "      <td>0.045</td>\n",
       "      <td>2.410</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>earings</td>\n",
       "      <td>0.046</td>\n",
       "      <td>2.520</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>smile</td>\n",
       "      <td>0.213</td>\n",
       "      <td>2.376</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>bald</td>\n",
       "      <td>0.018</td>\n",
       "      <td>2.753</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>bangs</td>\n",
       "      <td>0.144</td>\n",
       "      <td>2.706</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>nobeard</td>\n",
       "      <td>0.062</td>\n",
       "      <td>3.171</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>glasses</td>\n",
       "      <td>0.032</td>\n",
       "      <td>2.486</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>earings</td>\n",
       "      <td>0.047</td>\n",
       "      <td>2.249</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>smile</td>\n",
       "      <td>0.262</td>\n",
       "      <td>2.486</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>bald</td>\n",
       "      <td>0.019</td>\n",
       "      <td>2.954</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>bangs</td>\n",
       "      <td>0.155</td>\n",
       "      <td>2.879</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>beard</td>\n",
       "      <td>0.069</td>\n",
       "      <td>3.144</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16</th>\n",
       "      <td>glasses</td>\n",
       "      <td>0.011</td>\n",
       "      <td>2.553</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>17</th>\n",
       "      <td>earings</td>\n",
       "      <td>0.049</td>\n",
       "      <td>2.270</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "   Attribute  Accuracy  Disentanglement\n",
       "0      smile     0.166            2.482\n",
       "1       bald     0.013            2.679\n",
       "2      bangs     0.105            2.709\n",
       "3      beard     0.067            3.126\n",
       "4    glasses     0.045            2.410\n",
       "5    earings     0.046            2.520\n",
       "6      smile     0.213            2.376\n",
       "7       bald     0.018            2.753\n",
       "8      bangs     0.144            2.706\n",
       "9    nobeard     0.062            3.171\n",
       "10   glasses     0.032            2.486\n",
       "11   earings     0.047            2.249\n",
       "12     smile     0.262            2.486\n",
       "13      bald     0.019            2.954\n",
       "14     bangs     0.155            2.879\n",
       "15     beard     0.069            3.144\n",
       "16   glasses     0.011            2.553\n",
       "17   earings     0.049            2.270"
      ]
     },
     "execution_count": 157,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df = pd.read_csv(\"./styleflow.csv\",delimiter=\" \")\n",
    "df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "id": "cfb9eca1-9ff5-4155-98e0-6a23b450906c",
   "metadata": {},
   "outputs": [],
   "source": [
    "def set_style():\n",
    "    plt.style.use(\"seaborn-whitegrid\")\n",
    "    plt.gca().spines['left'].set_visible(False)\n",
    "    plt.gca().spines['top'].set_visible(False)\n",
    "    plt.gca().spines['right'].set_visible(False)\n",
    "    plt.gca().spines['bottom'].set_visible(False)\n",
    "    \n",
    "\n",
    "def export_legend(legend, filename=\"legend.pdf\"):\n",
    "    fig  = legend.figure\n",
    "    fig.canvas.draw()\n",
    "    bbox  = legend.get_window_extent().transformed(fig.dpi_scale_trans.inverted())\n",
    "    fig.savefig(filename, dpi=\"figure\", bbox_inches=bbox)\n",
    "\n",
    "def normalize_range(lim, num):\n",
    "    import math\n",
    "    mi,ma = lim\n",
    "    mi = max(0.,math.floor(mi*100)/100)\n",
    "    ma = min(1.,math.ceil(ma*100)/100)\n",
    "    return np.linspace(mi, ma, num)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 73,
   "id": "e6779a67-8736-4d31-ba3d-c0cb4084d8d8",
   "metadata": {},
   "outputs": [
    {
     "ename": "KeyError",
     "evalue": "'Attribute'",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mKeyError\u001b[0m                                  Traceback (most recent call last)",
      "\u001b[0;32m~/Softwares/miniconda3/envs/pytorch/lib/python3.7/site-packages/pandas/core/indexes/base.py\u001b[0m in \u001b[0;36mget_loc\u001b[0;34m(self, key, method, tolerance)\u001b[0m\n\u001b[1;32m   3360\u001b[0m             \u001b[0;32mtry\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m-> 3361\u001b[0;31m                 \u001b[0;32mreturn\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_engine\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mget_loc\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mcasted_key\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m   3362\u001b[0m             \u001b[0;32mexcept\u001b[0m \u001b[0mKeyError\u001b[0m \u001b[0;32mas\u001b[0m \u001b[0merr\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/Softwares/miniconda3/envs/pytorch/lib/python3.7/site-packages/pandas/_libs/index.pyx\u001b[0m in \u001b[0;36mpandas._libs.index.IndexEngine.get_loc\u001b[0;34m()\u001b[0m\n",
      "\u001b[0;32m~/Softwares/miniconda3/envs/pytorch/lib/python3.7/site-packages/pandas/_libs/index.pyx\u001b[0m in \u001b[0;36mpandas._libs.index.IndexEngine.get_loc\u001b[0;34m()\u001b[0m\n",
      "\u001b[0;32mpandas/_libs/hashtable_class_helper.pxi\u001b[0m in \u001b[0;36mpandas._libs.hashtable.PyObjectHashTable.get_item\u001b[0;34m()\u001b[0m\n",
      "\u001b[0;32mpandas/_libs/hashtable_class_helper.pxi\u001b[0m in \u001b[0;36mpandas._libs.hashtable.PyObjectHashTable.get_item\u001b[0;34m()\u001b[0m\n",
      "\u001b[0;31mKeyError\u001b[0m: 'Attribute'",
      "\nThe above exception was the direct cause of the following exception:\n",
      "\u001b[0;31mKeyError\u001b[0m                                  Traceback (most recent call last)",
      "\u001b[0;32m/var/folders/43/_456lzh17jq1ksg0jsp49m3h0000gp/T/ipykernel_56002/636807877.py\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[1;32m     11\u001b[0m     \u001b[0;32mfor\u001b[0m \u001b[0mm\u001b[0m \u001b[0;32min\u001b[0m \u001b[0mmethods\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     12\u001b[0m         \u001b[0mdf\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mpd\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mread_csv\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34mf\"./{m}_new.csv\"\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mdelimiter\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m\" \"\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 13\u001b[0;31m         \u001b[0mindices\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mdf\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m\"Attribute\"\u001b[0m\u001b[0;34m]\u001b[0m \u001b[0;34m==\u001b[0m \u001b[0mattributes\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0mi\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     14\u001b[0m         \u001b[0maccuracy\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mdf\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m\"Accuracy\"\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0mindices\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     15\u001b[0m         \u001b[0mdisentanglement\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mdf\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m\"Disentanglement\"\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0mindices\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/Softwares/miniconda3/envs/pytorch/lib/python3.7/site-packages/pandas/core/frame.py\u001b[0m in \u001b[0;36m__getitem__\u001b[0;34m(self, key)\u001b[0m\n\u001b[1;32m   3456\u001b[0m             \u001b[0;32mif\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mcolumns\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mnlevels\u001b[0m \u001b[0;34m>\u001b[0m \u001b[0;36m1\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   3457\u001b[0m                 \u001b[0;32mreturn\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_getitem_multilevel\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mkey\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m-> 3458\u001b[0;31m             \u001b[0mindexer\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mcolumns\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mget_loc\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mkey\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m   3459\u001b[0m             \u001b[0;32mif\u001b[0m \u001b[0mis_integer\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mindexer\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   3460\u001b[0m                 \u001b[0mindexer\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0;34m[\u001b[0m\u001b[0mindexer\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/Softwares/miniconda3/envs/pytorch/lib/python3.7/site-packages/pandas/core/indexes/base.py\u001b[0m in \u001b[0;36mget_loc\u001b[0;34m(self, key, method, tolerance)\u001b[0m\n\u001b[1;32m   3361\u001b[0m                 \u001b[0;32mreturn\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_engine\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mget_loc\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mcasted_key\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   3362\u001b[0m             \u001b[0;32mexcept\u001b[0m \u001b[0mKeyError\u001b[0m \u001b[0;32mas\u001b[0m \u001b[0merr\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m-> 3363\u001b[0;31m                 \u001b[0;32mraise\u001b[0m \u001b[0mKeyError\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mkey\u001b[0m\u001b[0;34m)\u001b[0m \u001b[0;32mfrom\u001b[0m \u001b[0merr\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m   3364\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   3365\u001b[0m         \u001b[0;32mif\u001b[0m \u001b[0mis_scalar\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mkey\u001b[0m\u001b[0;34m)\u001b[0m \u001b[0;32mand\u001b[0m \u001b[0misna\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mkey\u001b[0m\u001b[0;34m)\u001b[0m \u001b[0;32mand\u001b[0m \u001b[0;32mnot\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mhasnans\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mKeyError\u001b[0m: 'Attribute'"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAL0AAAB9CAYAAAD3P2KEAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjMuNCwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8QVMy6AAAACXBIWXMAAAsTAAALEwEAmpwYAAAao0lEQVR4nO2deXRUVbq3n1NVqUpVUqmQEAYZAoQ5QjOk1xVoQEG0L+1IlBA1tOKHtrebbpynZaR7eRkWcrtV2olrKyCggBIBBTFwUZybSJgHCQkQjJkrlUrNdc73RyUxlblCkkqR/ayVlXWG2rV3nd/e593vHl5JURQFgaAboQp2BgSCzkaIXtDtEKIXdDuE6AXdDiF6QbejS4o+Ly8v2FnoUET5gkuXFL3dbg92FjoUUb7g0irRHz58mLS0tAbn9+3bR3JyMikpKWzevBkAWZZJT08nJSWFtLQ0zp8/3+rMKF4vFfv3496yhYr9+1G83lZ/ViBoLZqWblizZg3bt29Hr9f7nXe73SxbtoytW7ei1+tJTU3luuuu49ChQ7hcLt5//32ys7NZvnw5r732WosZUbxezi5ciPXwYRS7nXMZGUSOG8fQNWuQ1Oq2l1AgqEeLLf3AgQN55ZVXGpzPyclh4MCBmEwmtFotEydO5ODBg2RlZTF16lQAxo0bx7Fjx1qVEcuBA1QdOYJS/WpUHA6qjhzBcuBAIOURCFqkxZb+xhtvJD8/v8F5q9WK0WisPY6IiMBqtWK1WomMjKw9r1ar8Xg8aDT+X5WXl+dn+7m/+ALZZvO7R7bZyNu7F23v3q0vUTN4ZYWsC5XkFNtJiNMzcaARtUpql7QDweFwcPLkyU7/3s6iq5Rv1KhRjZ5vUfRNERkZSVVVVe1xVVUVRqOxwXlZlhsIHmDQoEF+xxXTpnFu2zYUp9PvvLx7N3G/+hWxc+Ygqdre7/bKMveu/pzs86XYnR70Og3j4mN550/TUV9Gum3h5MmTTT6QK4GuXr42P+2EhATOnz+P2WzG5XJx8OBBxo8fz4QJE/jiiy8AyM7OZvjw4a1KL2rqVFQGQ8MLisKF55/HcfZsW7MKwOfHC8g+X4rN6UEBbE4PWbklvPdVDqWVDjxe+bLSbwqvLLPv6CVe2XWMfUcv4ZU75nsErSfgln7Hjh3YbDZSUlJ46qmnuP/++1EUheTkZHr37s2sWbP46quvmDdvHoqisHTp0lalK6nVhMXE4C0v9zuv2GzEpaWhr648pdu2ETV9OmExMQHl+3h+OXanx++c0+0l/f0s0t/PAsCoDyPaoCU6Qke0QYspQkuPCB0mg5boiOo/g676v+++KENYk2+Kpt4uT85sH3NN0Dakrji1uOb1qHi95D76KOY9exi0ciWREydy/MYbUen1XPXnP9Nz7lykRkynxth39BJ/eecbbHWErwtTkTZ1GP1iIzBXuTDbXFRUOSmvclFhc/nOVTmpsLto7leK0of5KkpEnQpj0GKucrI7Ox93nbeIXqvmsesHcO/sa9r8+3R1urp506VFDyA7nZxduJCq7GwSXn+dsN69yf/v/6by22/RjxjBgGefJTIpqcU0L8eml2UFi72mUrgor3JSYXP5KkeVE3NNBbH5Kom5utJU2FyNpqdWQb+YCHqZ9PSK0vv+m/T0MoXXHvc26THqw5Ck1ne0vbLM58cLOJ5fTmL/HkxP7Nvp/RUQom8T9X80j8XCmfnzceXnM3zdOvSjRmH+7DPyly/Ha7Fw9d69aEymFtOtEcWJS2ZG94vucFFkHsln8TvfYHf9MsgWplYxcWAkvWJ7UFhhp9hip6jCjtXhafB5XZia3qZw4qJ8lSCuujLERYX7HUfpw5AVpcM66oFWJiH6NtDYj+YqLOTMXXchu1yM2LgR3YABeG02bCdOYExKQlEUyj/+mB433ogUFhaknPvTnE1/deJov3urnG6KKhwUVdh/+bNUH1tqzjmwOtwNvkerURGlD6PM6kSu8zTD1CpSJg8hKSGOKIOWKH0YUXotUQbff11Yy4N+bXlDCtG3gaZ+NHtODmfuuQeNycTwDRsIi42tvVb5/ff8eO+9hA8ZQv9nniFq8uTOzHKTNPZ2OXP6dJtFYXN6aitBodlOscVBYYWdL08VcOpSRUBpaTUqjDUVofq/0fDLsVEfRkG5ja3f5uLy+PdLXr5vMjPG9Gs03frPr6uYXTWElOgBrNnZ/LhgAfqhQxn29tuoIyJqr1Xs38/FZctwXbxI9A030P+JJ9BedVVnZbvVdERL2FhH3aBV89eUJMbGx2CxubHYXVjsbirtLiw2N5UONxab75zF7qKy+n/NvXWFXh+NWqJPtIHYSB2xxnBijTpiI8OJNYbjsJQydsQQYo06oiN0PLbuW45cKGvyTdHZlSLkRA8+cecsWkTUpEkMWb0alVZbe012Oil8+21+fvNNtH37Mnz9enIXLyZ+2TJ0/RpvmTqbjhB9Rwy+Od1edh26yLOb/o3D7d8vuTaxLxE6DaWVTkqtDt//SgceuWU5halVPDhrJMnXDKFPdDj3v3qgUwcNQ1L0ACUffMCF554j5uabiV+2rMForfPSJdw//0zVkSNcWrUKbb9+jHj3XcLi4joy662io2zejuioB1KZFEXBYnfzffZxonv1o7TSyQff5bLv2E9Npq9Rq/DKsp9L2KDT8Pf516BSSRy9WIYsK6hVElcPiGmXMoWs6AEKXn+dgpdfpvf999Pv0UcbXFcUhWMzZuAuLPSdUKmI+d3v6PX732MYPbrB/Z1FV+/o1SfQylS3fI2ZXXqtmr/MvhqTQcuWb87xQ25pgzQidBrcHi8u7y/yDFOrSOgdxbYnrkfbyvGZxuiSi0haS58HH6RnaiqFb71F0bp1Da5bs7LwVlbWHqt0OsozMzl1xx2cSUvDa7V2ZnZDFrVKxYwx/fjTbxOZMaZfQC3t9MS+jIuPxaDTIOFrxccP6smCGSOYOzmBh24YjUHnL2CVBFVOj5/gAdxemVM/mZn1t09weRq6eFtL26tLF0CSJAY88wyekhLyly9H07MnMbNn114vWrsWuc5MTgXoddddhMXFYc3ORl09G9Ty9ddEjBmDus6sUUH7oFapeOdP05t8U9RUirrmU2ykjvzSKpoyQfLLbNy+8jO2P3ljm0ydkDZvavAbtX3jDaImTQLgxM0348jJ8bvXcPXVjKxe5QW+ga+j06cjqdXEzplDr3vuQTdwYPsUpAlCzbwJlEDLV998khWFh9d+62cS1SdMreLV/zelSbdpc1wRoofqUdu0NFw//cTwtWsDstltx49TtG4d5bt2oXi9mK67jqsefhh9QkKgWW8VQvTNU9N5PpRX4jeaXRcJWHzTGP7028SA0w9pm74umqgohr75JmqjkbMPPogjL4+K/fspeO21FtfbGhITGbRiBYmZmfR58EGqsrNrvUHu4mJkV+NzaAQdQ41J9PJ9k1k0O5HYSF2De/RaDaP7Rbcp/Sumpa/BnpPD6bvvRnE6kVQqZIcDlV5PxNixrV5vq7jdtVMZzi1ejDUri7jUVHqmpPiNArcV0dIHhsvj4faVn5HzcyUer4xeq2HcoLb78kO6I9sY+oQE+jzwAD+9+GJtR0i22WrX25quvbbFNOrO3ek5dy6yw0HB6tX8/MYbxNx0EzG3307Byy93qQGvKxmtRsP2J29stzGIK070QIMlhwCy3Y7t5MlWib4uUZMnEzV5Mo7cXIrWr6fso49wFhRg/eEHLqSnM/SNN1o9p1/Qdmrcpm3puNbnirHp62IYNarh0kNFoXTbNkq2bvVzY7aW8MGDGZieTmJmps8jJMtYs7I4Mn06Ba+/jrukpJ1yL+horkjRR02dSsTYsT7hSxIqvR7d4MFIej0X0tM5et115K9YgSOAjahqcOTkIFcvfFdcLmSrlYKXX+bYjBnkPv441kOH6ILdJEEdrsj3sqRWM3TNGiwHDmA7dQrDyJFETZ0KKhVVWVkUbdxI0YYNFK1dS9RvfkPc3XcT9ZvftKqTW3/AC42GnnfcgaRWU5qRQdWRIyTu2gWShCLLl7WDg6BjuCJFDz7hm669toENH5mURGRSEq6iIkq3bKFk82ZyHnoIbf/+xKWkEJucjCY6usl0nXl51J0dpdjt2I4eZeTmzVz1l7/gzM/3eY2cTk7eeiuma6+l57x5hNfb8kQQPK44l2WgKG435sxMijdtwnrwIJJOR8zs2cTddReGxMAHPmpwV0+NKN+zBzwejFOmEJeaimn6dE6dOSNclkGk24u+LvYzZyjeuJGyHTuQ7XYifvUreqamEj1rFtbvvsN28iSGUaOImjq11ftruouLKdm6lZLNm3EXFjJ8wwYuhod3aVFcLkL0bSDYP5q3spLSjAyKN23ymTM1LkmvN+CBrhoUjwfL118TNXUqp06dwrh9O57ycuJSUzGMHRvQrgddnWA/v5YQvaxGUBuN9EpLY/TOnfRdtMhnw3s8oCjINhvWrCzKdu4MKE1Jo8E0bVqtuKWwMMx793I6NZVTd95JyQcfIDscHVEcQT2E6Juh1vNSbys+xe3m/DPP8OOCBZRs3YrHbA447X6PPMKY/fsZkJ6O4nJx4bnnuLRqFR6zmTPz5+O8dKkdSiBoDCH6FjCMGoWq3t78Ung40b/9La6CAi6kp3Nk2jTOPvQQpdu3B7QwRR0RQdy8eYz66COGrV1L3D33ULptG9asLE4lJ/v6FqL1b3datOllWWbJkiWcPn0arVbLCy+8QHx8fO31jIwM3nrrLYxGI7fffjt33nknALfddlvtVt79+/dn2bJlrc5UV7IJa4JFVB05gmy3+9n0qFTYT56k7JNPMO/ahaugAEmnwzR9Oj3+8z8xTZ+OKjy8QZpNlc9veaMkgaKgjooi5qabiE1OxtBFfpOW6ErPrzFa9NNnZmY2GVmkrKyMl156iW3bthEVFcW9997LpEmTiKtefL1+/fqOzX0n0NRAV00n1jB6NIbRo+n3yCNUHT5M+SefUL57N+Y9e1AZDJhmzCBm9myMkycjqdVYDhzA/cUXVEyb1sAL5Le8UVFQm0wYJ02iZOtWyj75hDH796PSalG8XhGd5TJoUfTNRRbJz89n5MiRRFcP5owZM4bDhw/Tv39/7HY7CxYswOPx8MgjjzBu3LgOKUBn0NRAl989KhWR48cTOX48/Z96Cuu//03Zrl2Y9+yhfOdOVEYjqvBwvBYListF7vbtDbxA9Ud7ZZeL8CFDGJiejuPsWZ/gZZmTt9+OfuRIet5xB5G//vUV5fnpDFoUfXORReLj4zl79iwlJSVERETwzTffMGjQIMLDw7n//vu58847ycvLY+HChezevdsvOEP9SCR16SqRLC4LkwnmzSMsORn1kSN4tm/HU6fBkG02KrOyOLZuHZprfDsYO86caTDaW/jpp1TMnAkREXDyJIrdjjshAce+fZTv3InUpw/qGTPQzJiB1KNHpxezMbrK82tzJJLmIouYTCaefvppFi1aRJ8+fUhMTKRHjx4MHjyY+Ph4JEli8ODBREdHU1xcTN++fWvTqR+JpC5d3SYMmLFjKaispOD4cT9R43bjeeklIk+cIHrWLKK2bUPdWGCK+kyYgGy3U/7ZZ5R++CHWjRsZeM01RE+ejLeqCpVWG9T9PLv682vRe9NcZBGPx8Phw4fZsGEDK1as4Ny5c0yYMIGtW7eyfPlyAAoLC7FarbV2fnelUS+QTkdkUhKVX39N7uLFHJkyhZxFiyjdvh1PRfP7Uqr0emJvuYXh77zD6F27ME2fDkDhv/7F0RkzyH/xRRy5uR1WnlCmxZa+scgidaORhIWFMWfOHHQ6Hffddx8xMTHccccdPP3006SmpiJJEkuXLm007lR3oma6cwMv0BtvgKJg/eEHzJ99hjkzk4q9e0Gjwfgf/0H09dcTPWNG7c5sitfr61TXmRIRXsebZvz1r7GfOUPRunUU/etfREyYQM+5c4m95RY8ZjPn/vznbr/iS0xD6ERqBHv+wAHip05tdA6PIsvYjh3DnJmJec8enBcugCQRMX48ppkzqcjMxH76dAP3af103MXFlG7fTukHH6AfNowhL71E4dtvc+nFFzFOmsSw//3fDitnV39+QvRBoLXlUxQFx9mzmPfswVwt9vqo9HoGr1rVpGdJURRkqxVVZCRHp03DU1oKkkSfBx+k7x//2CGuz67+/MSIbBdGkiT0w4bR949/ZNS2bcSlpTW4R7bbufDXv5K/YgXmvXsbTImQJAm10Yg1K+uXOL2Kws+vv87x2bMp3rSpTcsnQ5nubWiHGFGTJlH6wQf+QaY1GtRGI8WbNlG0di0A4UOH+hbLTJxIZFIS2t69fWMAdac0aDR4ysrIX76c6FmzUOn13WbQS4g+hGiyM7xmDYrHg+3oUaxZWb5ZoDt2UPLeewBo+/f3eYPqWrIeD7LHgxQeTt4TT5Dw5pucXbAAbf/+vl2dR4wIUik7HiH6EKK5KRGSWl27FBJ88/ftp09TefAg1qwsqrKyaCyuiOJw+PYE+r//Qz98OKXbtlGWkYFx8mR6/f73vrXDV9iIr+jIBoFglE9RFBznznFp1Sos+/c3uG6cMoUBzz6LJjqaki1bKN6wAXdREfHLlxN7yy0BfVdXf36ipe8mSJKEPiGBuLlzsX7/vX+/QJKo/OorTsyeTXhCAqaZMxn897/jvHiRHrNmAVCakYHl66/R9ulD5IQJAS2Z7GoI0XczmuoXDFiyBMvnn2Pet4/Ct96i8M03Cevdm6rDhzFddx0//eMfuIuKACjUaIhITGTI6tXkPvxwyA12CfMmCAS7fLWjuo1MlQbwmM1UfP455r17sXz5JUoTC1nCR4zA8eOPGK+5xm+wK9jlawnR0ndDWpoqrYmOJvbWW4m99VZku53z6emUf/xxg/uceXm+7Q1/+IGyTz7xiwLTlRGDU4JmUen1xPzudw33BuWXjXIVh4O8xx+n6N13kV0uvAcPtiouQLAQ5k0QCLXyNbZkEo0G2WJpcK/KYED2eMDtbvN2KR2NMG8ELdLY+MClVatwNCL6ul6hQOMCdBZC9IJWUb8fUF/EiqJw/tlnKcvI8Dsv22xUnTjRpUQvbHpBuyBJEj1uuKFR279wzRoK161D9nhaHQesIxE2fRC4UstXY/tXZmeD04kqPBzJYMBbXu7bMEutBpUKPJ6g2vvCvBG0GzW2//GNG4mtqqodA/BYLJxduBD7iRNQ3brLNhuV331HaUYGsbfd1mA1WEdWBCF6QbsiqdWok5LoW+dNFtajB9EzZ/pEXxdF4dL//A9lO3diO3q0xdVg7YWw6QWdQqNxwABveTnW777zeX2qN8it8fh0FEL0gk7BLw5YC8h2O7ZTpzosL0L0gk6hxt4f/OKL6IYM8e3V2dS9YWE4zp3rMA+PEL2g06jx9UvVm9M2heJyUf7xx+Q+9hhnFy5sd+GLjqyg0xm9Y4ffsf3HH8n5r/8ifOhQLF995RcAoyNGdEVLLwg6+mHDSPz0UyLGjvUJvg4dYd8L0Qu6BJJKhWHUqAZ7cKr0egwjR7brdwnRC7oMUVOnYhg9+pdOrk6HpFb7Or7tSIuil2WZ9PR0UlJSSEtL43y90PIZGRncfPPN3HXXXWzZsqVVnxEIGkNSqxn+7rsMeP55VBERIMt4rVYu/u1v7fo9LYq+biSSRx99tHY3YvglEsn69et599132bFjB/n5+c1+RiBoDkmtJm7uXEZs3gxud+3mthXVO2e3By2KvrWRSFQqVW0kkuY+IxC0Bk9pKZJWC/hWZl147jnk6pVal0uHRCJp7jM1XPGRSJpBlK9lnKtXo7jdtcdui4VjS5cSNm9eq9Po1EgkzX2mhm4ViaQeonwtc6K0FEfdASynE+3Jk4xsh9+tQyKRNPcZgaA1jN6xgwknTjAuOxvdwIGEDxvGiE2b2iXtDolE0thnBIK2oNJquWrxYnIfeYSyjz4ids6cy05TrJwKAqJ8gaEoCqfnzcP188/oBgxg0IoVl7WjmhicEnR5JEmi3+OP4ykupurQIS48//xlpSdELwgJIidORBUZ2S5+eyF6QUhgzcryLS7n8v32QvSCkKBo7Vq/2Fgeq5Wf16xpU1pC9IKQwJmX57fwRLHbsbTRxBGLSAQhQc3Ck0v/+AeFb73F2C+/RGMytSkt0dILQgrTtdeC1+tbYdVGhOgFIUXEmDGoTSYuLl2K89KlNqUhRC8IKSS1Gm2/fnjLytrsrxeiF4QUiqLgLi4GaLO/XoheEFJYs7KQq2fwttVfL0QvCCnaw18vRC8IKdrDXy/89IKQosZf/+N99+G12Rj5/vsBpyFaekFIEj5sGI6zZ1Gq5+MEghC9ICTRDxuGbLdzOjU1YH+9EL0gJNEPH466Z09sx44F7K8XoheEJIaxY1Gp1W2aXy9ELwhJrFlZeCsrgcD99UL0gpDkcvz1QvSCkORy/PVdcjcEgaAjES29oNshRC/odgjRC7odQvSCbkdQJ5zJssySJUs4ffo0Wq2WF154gfj4+Nrr+/bt45///CcajYbk5GTmzp0bxNwGRktl27lzJ2vXrkWtVjN8+HCWLFmCShU6bVBL5avhueeew2Qy8dhjjwUhl02gBJFPP/1UefLJJxVFUZRDhw4pf/jDH2qvuVwu5frrr1fMZrPidDqVOXPmKEVFRcHKasA0Vza73a7MnDlTsdlsiqIoysMPP6xkZmYGJZ9tpbny1bBp0yZl7ty5ysqVKzs7e80S1KaluYglOTk5DBw4EJPJhFarZeLEiRw8eDBYWQ2Y5sqm1Wp577330Ov1gG/Lc51OF5R8tpWWos0cOnSIw4cPk5KSEozsNUtQRd9UxJKaa0ajsfZaREQEVqu10/PYVporm0qlomfPngCsX78em83GlClTgpLPttJc+YqKili9ejXp6enByl6zBNWmby5iSf1rVVVVfpWgq9NSNBZZllm5ciW5ubm88sorvtDxIURz5du9ezfl5eU88MADFBcX43A4GDJkCHPaYW/59iCoLX1zEUsSEhI4f/48ZrMZl8vFwYMHGT9+fLCyGjAtRWNJT0/H6XTy6quv1po5oURz5Zs/fz4ffvgh69ev54EHHuCmm27qMoKHIE9DqPEAnDlzpjZiyYkTJ2qjnNR4bxRFITk5mbvvvjtYWQ2Y5sp29dVXk5ycTFJSUm0LP3/+fGbNmhXkXLeelp5dDR9++CHnzp3rUt4bMfdG0O0IHcewQNBOCNELuh1C9IJuhxC9oNshRC/odgjRC7odQvSCbsf/B3MsslamZm5YAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plt.figure()\n",
    "attributes = [\"smile\", \"bald\", \"bangs\", \"beard\"] #, \"glasses\", \"earings\"]\n",
    "# methods = [\"styleflow\", \"interfacegan\", \"styleflow+ours\", \"interfacegan+ours\"]\n",
    "methods = [\"StyleFlow+StyleGAN2\", \"InterFaceGAN+StyleGAN2\", \"StyleFlow+Ours\", \"InterFaceGAN+Ours\"]\n",
    "colors = np.array([[34,107,167],[205,41,41],[52,149,53]]) / 255.\n",
    "for i in range(4):\n",
    "    plt.subplot(2,2,i+1)\n",
    "    set_style()\n",
    "#     cmap = plt.get_cmap()\n",
    "#     print(cmap.__dict__)\n",
    "    for m in methods:\n",
    "        df = pd.read_csv(f\"./{m}_new.csv\", delimiter=\" \")\n",
    "        indices = df[\"Attribute\"] == attributes[i]\n",
    "        accuracy = df[\"Accuracy\"][indices]\n",
    "        disentanglement = df[\"Disentanglement\"][indices]\n",
    "        marker = 'o' if \"Flow\" in m else \"^\"\n",
    "        linestyle = '-' if \"Flow\" in m else \"--\"\n",
    "        color = colors[0] if \"Ours\" in m else colors[1]\n",
    "        plt.plot(accuracy, 1-disentanglement, c=color, marker=marker, linestyle=linestyle, markersize=5)\n",
    "    plt.xticks(normalize_range(plt.xlim(),6), fontsize=8)\n",
    "    plt.yticks(normalize_range(plt.ylim(),6), fontsize=8)\n",
    "    plt.xlabel(\"Score Gain\")\n",
    "    plt.ylabel(\"Pixel Preservation\")\n",
    "    plt.title(attributes[i], fontsize=16)\n",
    "    plt.grid(True,c=(0.8,0.8,0.8),linestyle='--')\n",
    "plt.gcf().set_size_inches(7,5)\n",
    "plt.gcf().set_dpi(200)\n",
    "plt.tight_layout()\n",
    "plt.savefig(f\"disentanglement.pdf\")\n",
    "legend = plt.legend(methods,loc='upper center', bbox_to_anchor=(-0.2, -0.18),\n",
    "          fancybox=True, shadow=True, ncol=4)\n",
    "export_legend(legend)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "84f271ae-6562-4da4-ae9e-7c1b73ad2480",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

